Probability distributions for quantum stress tensors in four dimensions

We treat the probability distributions for quadratic quantum fields, averaged with a Lorentzian test function, in four-dimensional Minkowski vacuum. These distributions share some properties with previous results in two-dimensional spacetime. Specifically, there is a lower bound at a finite negative value, but no upper bound. Thus arbitrarily large positive energy density fluctuations are possible. We are not able to give closed form expressions for the probability distribution, but rather use calculations of a finite number of moments to estimate the lower bounds, the asymptotic forms for large positive argument, and possible fits to the intermediate region. The first 65 moments are used for these purposes. All of our results are subject to the caveat that these distributions are not uniquely determined by the moments. However, we also give bounds on the cumulative distribution function that are valid for any distribution fitting these moments.We apply the asymptotic form of the electromagnetic energy density distribution to estimate the nucleation rates of black holes and of Boltzmann brains.

==> anc/Esquared_moments.txt <==
1,
0,
6,
1680,
1512108,
3378916800,
15933821907240,
140272794706766400,
2090795027773338568080,
48860997474828670779916800,
1687010832090512506274102068320,
82183511553657203101299564884256000,
5447730688060549643310427084856927229120,
477233382598958786807736873250127184547353600,
53938384616310020468495303623646727642714072351360,
7708543367061548529694571831940150786984658403522688000,
1369334041525753085815834159009162133920949699719593817862400,
297913013537394060604941887377602593261470656345449856550938624000,
78363994720253694910140416034534667587389615142595907964389948017804800,
24641533009372072318562333106754535404987200875226101002362231273310284288000,
9170171390960544992793490807846776164610782316756555798137719020712912807935667200,
4002649041189665613468665617167234831282715392467370583983726679465398039094738974720000,
2032709525474587692778028262526607144527666982562462971710357573298535343420862140533308467200,
1192329799125595863804358978926199739086783033276466252383410831081725073037185544395144558422016000,
802486042375147537754268107389397959392570699606214100069690398022039615558040391279272457090223051673600,
615996188700023363377847193006821971295166572820498370675737779196824302001664625056644842143849251218636800000,
536312754134048169464362294654364739003473353399549763420815488353392900812579133938512962483560041855748770135040000,
526928605544573078636159887436476926083165543359792597066473713374034406011608138548687522036671599025897837053950566400000,
581492634716027766234042876604830115620991327982131570091494938844352618702124144717026721023776624513016422748694818371860480000,
717650048590704817588094620073440754563548782074640473683730822268947016495394295256794566592745804452780526803728701809938291916800000,
986529603397984600626698155337171935689678205026592301376173735659178846384412153584412769705823971819532242208783092187319598334053355520000,
1504910590607798927853027056854910384773014267829718641938514491657314426455552476097510049342998867080692516388633021176060616411959109931008000000,
2538621168090931074119907468606197610010174284238539144371720288247833045071582616505479593750286835608353170659767307168395736027977736809264179486720000,
4720127104749720657808893477502036164759606863373442854349251397257261690872945102189366386825533304358977053258437157559798750758754423568791331431750041600000,
9643824166237226763602537598655840166801218473266933862245217787073916352164643965609926334203502866377629578546282355438247084604064550184137654285024528584130560000,
21589217971350303488660491324178802050054363603965428993443717699756559160638783718313790465199131698810055690410775970847247549671184820832125802943250328114135580672000000,
52813222754279098421458536360880111489274219643960325589527399299377869391355531860898547979892366347306333125985913158512974925661272147618398873615236796031424511304583577600000,
140818634393705417744372470733888639545772375586886845213625083700975499432176831622354172398357397669396632912761287474494161090020357405507813641915817318732724296039745222803456000000,
408267372744902867567804152682528537422252293669064375512864675993123361911322457288854538080100334125625360481618326226259287995867416489211813099756820443505075951766151341568096391987200000,
1284128451787052123273640954278907850013285996094954892465339024275640710443627235720392845142797233839509895942476255729217774225443906312535330301332646696673657412994195006826275162775683072000000,
4372360275880783991890944490252481407130665055847132729292556838384761991402696851314581861199361195461471585139331911783613528454774820360763329899609380954740172338330166059240388263458585506811084800000,
16083469501791862441855604877870748689604260570423170561834168904024963985339636461157347941393795288840035365446368390093431085071575913878357116047993317493497957518221087496151854000041778347602317148160000000,
63790661636990786122753900947985226915367962169884867520275073728555381577424914806378103692391622194597337676723942163242547540154324450247784995716862732426555752339356445859615119461914256781096279758972538060800000,
272299338440095887213803548256874969517241625637129803229971945917567818891920185556090907983908764773291909498162125522999800676483183253387013136601623350881776219742468216443725843880429200590337349479030443270733824000000,
1248777503028467169540036268451202476142323073640478844853565867110541251279529068674123361384514494047297623727290121523104511593940625278906435740021722563874819129205053223195032262638263206999800047059011135884864767747686400000,
6142498913204899839613074378991900489676102597325000179854282169481196121564040327238949083679156638721608063667378168670493158881246202992031665390579038301458255768067406588171725766347281881465166343026842450873201707949159874560000000,
32354329599386608994033767646060370298960249004057428844320168657120337721543421597787969712034239154478337278411950071572187333570258077137583430337394957079727862270501455251742170145030915403434442999483712242190058755537928692216496128000000,
182214845679868434636902568807974622156270322680014790986902144834992053453859082272654357264480221302256694146615683930012891066887099091927282064395498388193414855887175562086245546286888094966907049270161085538880979295702053432189471691898880000000,
1095632337569331527623033907604403048880138160507046520635734739518297929669024932218874898630935557365673808674678601610786139632813672768079637864683227317146468321630478915129978069140325365607303763934265076754779012704626511265438481684832559824896000000,
7023740482897807849093370324267333691538828866313417191038588799740414513376563821457717980472981817308723767625000652827194788566872200269426309194595539015272826117495823658741640344495852493452325331028287272572773718218142430255064896596564726558291394560000000,
47941630405664587262103803329851591249678666840583358411748299101393783355153924197116806472521086318631272003477795080656711898006547433506398321275059057293256359404756201424622308013142418108122595631171699487860011656357560278716467254443437477120674260017741824000000,
347968480630969332660062630684491358049688091124813035028008286127373851029137625491830348908160475624159225685313706679567098579305106551234098366983929332063248699288753751340907575323936147561202307621207120210128190828204251195567408658693795279094788882628711284736000000000,
2682342417502642203371263558881230142092589474780117503495368972922686738001774009662466548569749025664846455405736578819236711939192987792722259053195522978724486390356516254871817580030774667233648167327994563082422024569599575648634583001906318337385726368802407534459846918144000000,
21934172233060809714630148945500889856735814359277792001978564620690591084429088442982606507205929179544472992785871204835592010174162074973235308611255259522013562978398049303482882026325436531946561241514954144066287840279960913798381920338470017052595811187725192311141164621569720320000000,
190049346038568013688209069250149297384998339010298120098161500988883889945609358454757878543669508889840344477046743462924639739739196584691106935779696374770363930045839047628750980275004077171525947054237807929384951829861756631565733916517760660520527865622137798666261566181956636001697792000000,
1742904998140444976240450442451246691644843213041083494262885174653557781543625622619635846663475399812010904135177857008975640992788753073876031518308792407308377717904819735310559493384123131653945806919754878321651340916104725865041661966157743251166034309768161289202649727147051160082113049395200000000,
16899935622138794624118589899022558421721303063567582246215991803222740320778287546322898951357805269906379259871597863623916828920463919289530501865645192522837304261652989940321169055240767008154172333349461057148266477401980107848258612337331843227851983590161779088500841256456338038497808585628435087360000000,
173084786111623476284126945977969535961996268861054507737734256563292243340045337009471674032636756953915927318044474617529070058187568917492919622836672186059256576755042642892126116430595606879042780765147605411931822428797843153830487394499044131684484783803590828368808027002509943614076179175552106511309209600000000,
1870551124986399047998494719197636717353344224463178250930089198610668821715972414982052771959782344073805645847943850029771809600478663750926427975625384252524652533132846634326178392062199626960622660239396771546049842272205941306445643632795492380027414201855464350677148261920852307658886435934089729307357472746373120000000,
21311127412142722752304108830745258158351112647328757824191693990306308298729409516549969817411949259431702873352709602083278372418877282615911809562891961237334431403874190066247723190986030756872584837960752281172090606730595903248038004680428704566160725020648283471696353841741675739795966677547893217850041930805836722995200000000,
255724857705189893692924226407652631105977321157177778518640718500124587234449701596711718313308966319981948511967632296864907421502394077086216399690994478099438705221385992816823898645427749518791568099322605284921995993413412699960417960008902410255730500304520240292587383006257116103218299276569678184403816175652715489244196372480000000,
3229134579231184040982258015354095402223777810476479074621545251986302835507775562967836461431531069710898746013407608457204424602716021665241623173031318221823543238045650397751381669496230145895744145924024749981961825110928097633002426422660720036799507051622321197833188326075890663073466834041276115435957134248027858514974849319829504000000000,
42872206172012587316000991007202503141532393980417539251245537032916666021255726391762776965035081285999835736824810781048226132725268111014581961252348012479615012256252242045080351538915773804844727681805044710502940689301917756006717704610959517772653729763922805423679973294274357551335581472465845354578392102894977235402670619758696020500807680000000,
597976323899278602281973325048792836460123121985401712850705624254412545591050395121240595925085971301320092215245091837543739447471577265006070479035016770558473380222580768225838900571156625630663736262023330860680763247156983337032380433961189729980356910558548920398489716639181178694429585413807679301253829256642240904060651797777304203527947970150400000000,
8755161850679588768534310932935808661812870755782953676021671838190038877659748995513304097193451622780439920856136538702283079221798128599890368275303923304226083466860952081332368819432391166371362239614692057059793964335180307126623599719285340160640499396787849443108671369168365978456116685292036815735895099454185753891217028461177229557138753356829860823040000000,
134456250602538130754095344564758179971832190237963276717478651770870684544606373919189378213845312572605914082661982343957306768586702326875296651908231525442001059222586398151146755227582259406577563398255076633386463811255094716597454803341703781064574801457341805001585453431139324173688508960795305428480375591737916093895312938989631625678337669208415725181468672000000000


==> anc/Summary.txt <==
Each of the files in this directory contains a list of moments,
for the operator indicated by the name of the file. There are 66
comma separated entries in each file, corresponding to moments 
n=0 through n=65, inclusive. The files whose name begins with
"numeric" contain approximate numerical values. All others contain
the exact moments. Note that the moments for $\phi^2$, $E^2$, and
$\rho_{EM}$ are integers, whereas those for  $\dot{\phi}^2$ and
$\rho_{S}$ are rational numbers, given as the ratio of two integers.

The individual moments are separated by commas and a hard carriage
return. Because the expressions for some moments are several hundred
characters in length, they can appear as many word-wrapped lines in a
text editor.

Mathematica users can copy and paste a list of moments into an input
cell, and supply an initial "{" and a final "}" to create a list. Numeric 
moments can be created using the N[ ] command. 


Maple14 users can by employ the following function

readin:=filename->sscanf(cat(op(readdata(filename,string))),%a);

Then, for example,

G:=readin("phidot_squared_moments.txt");

creates a list of moments of phidot_squared as a list of fractions,
so that G[k] is the k+1'st moment. 


==> anc/numeric_Esquared_moments.txt <==
1.,
0.,
6.,
1680.,
1512108.,
3378916800.,
15933821907240.,
140272794706766400.,
2090795027773338568080.,
48860997474828670779916800.,
1687010832090512506274102068320.,
82183511553657203101299564884256000.,
5447730688060549643310427084856927229120.,
477233382598958786807736873250127184547353600.,
53938384616310020468495303623646727642714072351360.,
7708543367061548529694571831940150786984658403522688000.,
.136933404152575308581583415900916213392094969971959381786240e61,
.297913013537394060604941887377602593261470656345449856550939e66,
.783639947202536949101404160345346675873896151425959079643899e71,
.246415330093720723185623331067545354049872008752261010023622e77,
.917017139096054499279349080784677616461078231675655579813772e82,
.400264904118966561346866561716723483128271539246737058398373e88,
.203270952547458769277802826252660714452766698256246297171036e94,
.119232979912559586380435897892619973908678303327646625238341e100,
.802486042375147537754268107389397959392570699606214100069690e105,
.615996188700023363377847193006821971295166572820498370675738e111,
.536312754134048169464362294654364739003473353399549763420815e117,
.526928605544573078636159887436476926083165543359792597066474e123,
.581492634716027766234042876604830115620991327982131570091495e129,
.717650048590704817588094620073440754563548782074640473683731e135,
.986529603397984600626698155337171935689678205026592301376174e141,
.150491059060779892785302705685491038477301426782971864193851e148,
.253862116809093107411990746860619761001017428423853914437172e154,
.472012710474972065780889347750203616475960686337344285434925e160,
.964382416623722676360253759865584016680121847326693386224522e166,
.215892179713503034886604913241788020500543636039654289934437e173,
.528132227542790984214585363608801114892742196439603255895274e179,
.140818634393705417744372470733888639545772375586886845213625e186,
.408267372744902867567804152682528537422252293669064375512865e192,
.128412845178705212327364095427890785001328599609495489246534e199,
.437236027588078399189094449025248140713066505584713272929256e205,
.160834695017918624418556048778707486896042605704231705618342e212,
.637906616369907861227539009479852269153679621698848675202751e218,
.272299338440095887213803548256874969517241625637129803229972e225,
.124877750302846716954003626845120247614232307364047884485357e232,
.614249891320489983961307437899190048967610259732500017985428e238,
.323543295993866089940337676460603702989602490040574288443202e245,
.182214845679868434636902568807974622156270322680014790986902e252,
.109563233756933152762303390760440304888013816050704652063573e259,
.702374048289780784909337032426733369153882886631341719103859e265,
.479416304056645872621038033298515912496786668405833584117483e272,
.347968480630969332660062630684491358049688091124813035028008e279,
.268234241750264220337126355888123014209258947478011750349537e286,
.219341722330608097146301489455008898567358143592777920019786e293,
.190049346038568013688209069250149297384998339010298120098162e300,
.174290499814044497624045044245124669164484321304108349426289e307,
.168999356221387946241185898990225584217213030635675822462160e314,
.173084786111623476284126945977969535961996268861054507737734e321,
.187055112498639904799849471919763671735334422446317825093009e328,
.213111274121427227523041088307452581583511126473287578241917e335,
.255724857705189893692924226407652631105977321157177778518641e342,
.322913457923118404098225801535409540222377781047647907462155e349,
.428722061720125873160009910072025031415323939804175392512455e356,
.597976323899278602281973325048792836460123121985401712850706e363,
.875516185067958876853431093293580866181287075578295367602167e370,
.134456250602538130754095344564758179971832190237963276717479e378


==> anc/numeric_phidot_squared_moments.txt <==
1.,
0.,
4.5000000000000000000000000000000000000000000000000000000000,
1890.,
2551560.7500000000000000000000000000000000000000000000000000,
8552713050.,
60498314148616.8750000000000000000000000000000000000000000000,
798895447061089612.500000000000000000000000000000000000000000,
17861579073146488612806.5625000000000000000000000000000000000,
626126678230859147130801075.,
32427174164199262261916194704415.7812500000000000000000000000,
2369557379121055759303292174413971515.62500000000000000000000,
235607682354990014318312855325329536660924.921875000000000000,
30959640154355843101893916787331784812728555146.8750000000000,
5248730710357902121906777125240164993324022749195826.67968750,
1125174651709900478350622232653685207669893112414985843441.41,
.299811499600751778247976589448762619836764756455812248084699e63,
.978407149786201555307497468694389622262675188340429225112314e68,
.386045034116684067278224771117697674926959617411980294548971e74,
.182087606213891879336848067198631888076036622547764125065176e80,
.101643913114820843195361964668518959671455321966905983830083e86,
.665491779656965936817180460847300077631288898564983393154419e91,
.506946075117178503405465645044242610829608597208283985873068e97,
.446040300992188059062253608123141983125409144271205637998045e103,
.450304667838594620369283076117385995097551003732007281981878e109,
.518487446436338462658634916531235039991468476617872412108707e115,
.677126179322446046361244208122804898805952812893640061038363e121,
.997917215673409025935954887412104349864648045805375412958582e127,
.165187894054800566376850552141975260478168424111062537187498e134,
.305800348469526932514649239062366371645184703122647419734471e140,
.630560320738950282477719654861974139249034794633435023722761e146,
.144284099771655572452555449997998513357663220129153572758381e153,
.365087473197284602726464725408362228397541295157046914366091e159,
.101822554286886108145948956981589438078028098441902638035311e166,
.312054777760059360297132582253950054994670276008435255206124e172,
.104787558862664263420869372162876605256838342206073104767764e179,
.384509204717534546728110379210292799810663014537136253844432e185,
.153785524625706116326304913817256948835027975225007903058788e192,
.668792298458234269291991133846347154252870190027929515558163e198,
.315534111768054483397525280862247440518669386077219526091317e205,
.161155468610629103601321035236481807905026921107909817798195e212,
.889201335541946112801465323597003007251480467210671242545767e218,
.529015908394618061538037173207365266641934652648178708827628e225,
.338726730966887953975981209143944141431272691367217598069093e232,
.233012494854467905404762254822606070911457274293526582813016e239,
.171921618498224580628674117733288951148624368994024464224046e246,
.135834180571399485181581924106813151935674116137877340327370e253,
.114749731601698191852238407109618086754305315865842190502296e260,
.103496108840122283580968604155687766359770787204305686601056e267,
.995219542949443729093742776323228531943797436518063828527263e273,
.101895380995138865764395099081933572150734841685037493713107e281,
.110936092312132754936800021094952521238032253922217041518651e288,
.128273939713017621672662870525528704783924898397190598767737e295,
.157339122794705483397555280299838921947291914725204843932026e302,
.204490489150149870676681690514696454156920165804279416859295e309,
.281301280201568080953880062749402246651702981727465827284798e316,
.409142224986154537379087618417579481787439525493127859362126e323,
.628549386974116509692187059132016707881639278322400181701259e330,
.101892297064259955796106212655660901849573087836922673396509e338,
.174128338118303373949014584270019183070719582201809416133292e345,
.313420381006274515071612336278017844513155396709874290643708e352,
.593651668767449513582549282224917969303928984707122253120586e359,
.118225902854279478044963269823793087244061576092006968970623e367,
.247350079775579548288525109960104330848621765052336600716186e374,
.543229697147086150983571540899479917673531994681592653072836e381,
.125138683111029505260979687459400524783706109387948808739599e389


==> anc/numeric_rhoEM_moments.txt <==
1.,
0.,
3.,
420.,
189027.,
211188600.,
497937069405.,
2191770458784900.,
16334360176331114505.,
190863401039466612080400.,
3294944201918722364128759635.,
80257351906468661624951597356500.,
2660025086051508881853608873084732955.,
116512065902629674817445749181252314516200.,
6584275835454792864707952673835883374507815245.,
470492167485068097363925292975015304024703997980500.,
41788759790859932951566398172114520948950712600695331025.,
.454579192948973589368901407418017714875210616927422732501200e61,
.597869842438777278356521959357040788773622944538478453734123e66,
.939999897663404631907220198395536951834368738066231609030966e71,
.174907140367060444663263758091866809060364430069394711706007e77,
.381722361795033630843813970337325862272935635217077583610498e82,
.969271439671083918217130884454743429396603721383537465944879e87,
.284273577983198243767027777776832688648733693659245699859968e93,
.956637913888783296483634917323756015507724045413118094091707e98,
.367162341388553188263301444771156172740254353896477322256024e104,
.159833656461283840538762400630278078503166717498575085310834e110,
.785184810825939006417930600330697346458248465564876571089395e115,
.433245775055736744924030415452056960145211464271315833678252e121,
.267345476849979769058071600977078234037918753543044168622715e127,
.183755458317566100671349302561806538963347958057285450492285e133,
.140155720767980362206013873771860243378992040885115092367771e139,
.118213760248983986379937755316149286996994553853930745531114e145,
.109899023303910272638533647560341787005755458239903217162925e151,
.112268889495141624131629999870557906374877219064750551071160e157,
.125665788004577574125445249654465007170402083104374673219230e163,
.153706708197684494964171523213159567159368912507755136140009e169,
.204918083152882601371732679549609808213961983113466260628687e175,
.297053610096901028324390315890781910315696894672657238139469e181,
.467163209546541236622986900187363346882556213212569831210521e187,
.795327701379177598446840548294497942672447934697141421536041e193,
.146278303037589536892533093678848998697765597729840699434012e200,
.290086344009993058678171908664721749274177078188526938216776e206,
.619137014217192285212839950253160048156112954696612080247312e212,
.141969565378406255510450480477027865652466133678269487470458e219,
.349160638667392633468434065303489207810666048623321296579838e225,
.919565354909891464962013363431820362280026904734360593012071e231,
.258942869947621225265043111837088119452291043152012291927875e238,
.778493598679463960133784254254856347970816092323731903083390e244,
.249533388945071948861145965311583395467415870869559017429264e251,
.851614430774167918247637829924451919763158958347825143870379e257,
.309058095280025345150996237473847104373633372944572287618519e264,
.119119932490555726298360434045594418451020920533980287082226e271,
.487036460848682195759719478669172695226283638547443444105956e277,
.210997159812557209849749859687748306149005628307062842440826e284,
.967506629443446927485954172170926988029781315158444701361016e290,
.469067441108302716806329820647664174948002179217219053258622e297,
.240203393464981221216145252277092782482559215341394264355603e304,
.129795557992786128640837555143602936696325832532425009266620e311,
.739378260489217098470735390671271172477743707119760604800756e317,
.443611914086499396958972850750493694349634962677395032360540e324,
.280082778104346953630419504821384577413474584848042287696092e331,
.185928556296358926977594512634672146529235967407719866197321e338,
.129665445901507433875563169106230308552617821937301151366066e345,
.949236549953151299579261810305030681063073226675440655039467e351,
.728888795078108971553016540194110073572056560301136039651497e358


==> anc/numeric_rhoS_moments.txt <==
1.,
0.,
1.50000000000000000000000000000000000000000000000000000000000,
262.500000000000000000000000000000000000000000000000000000000,
165381.750000000000000000000000000000000000000000000000000000,
270573187.500000000000000000000000000000000000000000000000000,
949177372550.625000000000000000000000000000000000000000000000,
6249934630188703.12500000000000000000000000000000000000000000,
69803706805305027719.0625000000000000000000000000000000000000,
1223090145365130463607156.25000000000000000000000000000000000,
31668772329070099912082763426.0937500000000000000000000000000,
1157030058651904604325765846112207.03125000000000000000000000,
57521732326182946565051725682544094382.1093750000000000000000,
3779260093949000578800424373194877309081097.65625000000000000,
320357301931213903837228323822773637761496892814.414062500000,
34337612666472666598566673291539522527640171871760727.5390625,
4574760764214889474867389627069464617411038059668846501800.88,
.746465434889285994800160720505594897694556602046338548604871e63,
.147264495008867012248820115022313153668079167151809771962453e69,
.347304548140463922172741477980975293215462614466141499022744e74,
.969351895451859209752190014778750966090780756634461310565212e79,
.317331209384196712593066304647184835514166583509538405837119e85,
.120865363006217432701379421432018745303349254146323598904710e91,
.531721474241418159187103462673143486735097864919256151219876e96,
.268402497800312861649325755628593875209115213517056274900517e102,
.154521300387125631024348740008005756112836355520630802472532e108,
.100899663499446660154733584052844243655538286104241817794391e114,
.743506264647143038142674084649098249164771961645645660502751e119,
.615372859288942219683810116157514740711880240779468185406889e125,
.569597535823221381333760555685912821310663546203168346322975e131,
.587255061461431747025789285901446494975327759460061534642032e137,
.671875196476473800117297217917650677934283246808930274269812e143,
.850035513854191615653158004798237071613256785313285177385086e149,
.118537054278795491406860337915807138110308174942668256177134e156,
.181639786920742880521069625650831764737525414476076653107556e162,
.304971934737861615665298052141539157966613823686319568657577e168,
.559534535200566487863300372614577028726215868841356137321804e174,
.111893695892780300820180061575407689359515119598268688282697e181,
.243305220828478687320134150265781162960056817330159059367396e187,
.573953205794450936664251617535378097377391435608529644250215e193,
.146570044870220197120415411663391825287398370529272881371598e200,
.404361951760061763232152629359612687552567029492900879431587e206,
.120284291464358580994579294816209434199570421874338099829083e213,
.385087708967758278819420392014622212576340046270079904308061e219,
.132452268452412406701949986035678087405816592312100712272792e226,
.488630628590431826559055289416116052437926426810805664151164e232,
.193031980551009617065659643860286218702454822884337566059738e239,
.815345882219892067940758733624013651123721916031756243648184e245,
.367692041587095356164276539296660598735346108297135789604682e252,
.176786504185900177907748682371868392690517169097717821951593e259,
.905012784686941168479416168053417842360245841665241033717339e265,
.492655215795941026961174757306389154039113544128031571666812e272,
.284825362662044019195573058369768300212438599584346966120763e279,
.174681516803553187302121323551771580097791078801603655616305e286,
.113515024687207338153134915054697313362144750216513438413963e293,
.780767895350513488278726714480859308556149109163447471143384e299,
.567798898164050247531573726181515823219918045054697532272853e306,
.436143750962606018995174613389053722394662215778021214967037e313,
.353509919480669171023790236833040399222964621999236134402671e320,
.302064515969446878062917535598682141077416270029138423119461e327,
.271848846392936701675833787628529595868204714132356208431726e334,
.257455371592998789037073941432251648202893517855073667282335e341,
.256361561439268067413967246955270113411408845824988355740946e348,
.268177493859032001559363709379878871129551033601460533283468e355,
.294485408904695092588829039328828028739380459847836108145675e362,
.339189080229475309190028987696332949639127258326854854163772e369


==> anc/phi_squared_connected_moments.txt <==
0,
0,
2,
48,
1728, 
82944,
4976640,
358318080,
 30098718720, 
2889476997120,
312063515688960,
37447621882675200, 
4943086088513126400, 
711804396745890201600, 
111041485892358871449600,
18654969629916290403532800, 
3357894533384932272635904000,
644715750409906996346093568000, 
131522013083621027254603087872000,
28408754826062141886994266980352000, 
6477196100342168350234692871520256000, 
1554527064082120404056326289164861440000, 
391740820148694341822194224869545082880000, 
103419576519255306241059275365559901880320000, 
28543803119314464522532360000894532918968320000, 
8220615298362565782489319680257625480662876160000, 
2466184589508769734746795904077287644198862848000000, 
769449591926736157241000322072113744990045208576000000, 
249301667784262514946084104351364853376774647578624000000, 
83765360375512205021884259062058590734596281586417664000000, 
29150345410678247347615722153596389575639505992073347072000000, 
10494124347844169045141659975294700247230222157146404945920000000, 
3903814257398030884792697510809628491969642642458462639882240000000, 
1499064674840843859760395844150897340916342774704049653714780160000000, 
593629611236974168465116754283755347002871738782803662871052943360000000, 
242200881384685460733767635747772181577171669423383894451389600890880000000, 
101724370181567893508182407014064316262412101157821235669583632374169600000000,
43944927918437329995534799830075784625362027700178773809260129185641267200000000, 
19511547995786174518017451124553648373660740298879375571311497358424722636800000000, 
8897265886078495580215957712796463658389297576288995260518042795441673522380800000000, 
4163920434684735931541068209588744992126191265703249781922444028266703208474214400000000,
1998681808648673247139712740602597596220571807537559895322773133568017540067622912000000000,
983351449855147237592738668376478017340521329308479468498804381715464629713270472704000000000, 
495609130726994207746740288861744920739622749971473652123397408384594173375488318242816000000000, 
255734311455129011197317989052660379101645338985280404495673062726450593461751972213293056000000000, 
135027716448308117912183898219804680165668738984228053573715377119565913347805041328618733568000000000, 
72914966882086383672579305038694527289461119051483148929806303644565593207814722317454116126720000000000, 
40249061718911683787263776381359379063782537716418698209253079611800207450713726719234672101949440000000000, 
22700470809466189656016769879086689791973351272060145790018736901055317002202541869648355065499484160000000000, 
13075471186252525241865659450353933320176650332706643975050792455007862593268664116917452517727702876160000000000,
7688377057516484842217007756808112792263870395631506657329865963544623204841974500747462080423889291182080000000000, 
4613026234509890905330204654084867675358322237378903994397919578126773922905184700448477248254333574709248000000000000, 
2823172055520053234062085248299939017319293209275889244571526781813585640817973036674468075931652147722059776000000000000,
1761659362644513218054741194939161946807238962588154888612632711851677439870415174884868079381350940178565300224000000000000, 
1120415354641910406682815399981306998169403980206066509157634404737666851757584051226776098486539197953567530942464000000000000, 
726029149807957943530464379187886934813773779173531097934147094270008119938914465194950911819277400273911760050716672000000000000, 
479179238873252242730106490264005376977090694254530524636537082218205359159683547028667601800723084180781761633473003520000000000000, 
322008448522825507114631561457411613328604946539044512555752919250634001355307343603264628410085912569485343817693858365440000000000000, 
220253778789612646866407988036869543516765783432706446588134996767433656927030223024633005832498764197527975171302599121960960000000000000, 
153296630037570402219019959673661202287668985269163686825341957750133825221213035225144572059419139881479470719226608988884828160000000000000, 
108534014066599844771066131448952131219669641570567890272342106087094748256618828939402357018068751036087465269212439164130458337280000000000000, 
78144490127951888235167614643245534478162141930808880996086316382708218744765556836369697053009500745982974993832956198173930002841600000000000000, 
57201766773660782188142693918855731238014687893352100889135183592142416121168387604222618242802954546059537695485723937063316762080051200000000000000, 
42558114479603621947978164275628664041082927792653963061516576592553957594149280377541627972645398182268296045441378609175107670987558092800000000000000, 
32173934546580338192671492192375270015058693411246396074506531903970791941176855965421470747319921025794831810353682228536381399266593918156800000000000000, 
24709581731773699731971706003744207371565076539837232185221016502249568210823825381443689533941699347810430830351627951515940914636744129144422400000000000000


==> anc/phi_squared_moments.txt <==
1, 
0, 
2, 
48, 
1740, 
83904, 
5051640, 
364724928, 
30707616912, 
2953766822400, 
319559553923616, 
38406221807281920, 
5076651588747532992, 
731959578103019516928, 
114317687125378480498560, 
19225866305250469270232064, 
3464085465558845823056728320, 
665719637109066413043539263488, 
135924584876078549018865938514432, 
29383676240168892978944610132602880, 
6704643316983798584062088015897005056, 
1610289743125718415894058908220585328640, 
406074610286994360345833452568255177029632, 
107274549864464042741599370069981072490283008, 
29626455194665277537257334478132915745461473280, 
8537568274457094204781709099465638826172437889024, 
2562751805096861525311375596563598293639004440371200, 
800022516740492564795797835001014880834330352166043648, 
259345684021394821516205312822543255698179540341578186752, 
87184951092126127613073549787134590747915048054491569192960, 
30355405029733133308997535234066545089104931136302877613981696, 
10933176907769455558895897097251184307522650111952305435184988160, 
4069023844802080922174431567361952688193950347376708400300882460672, 
1563204879726096319270751059281213908062158382999820973263390704140288, 
619297687945291079772080931958806596470035520390855968166722577081958400, 
252779754613500135096719431311224213905522719089513222838204722017320566784, 
106210847775826227116206206815951286302072444504022913509817653827670375137280, 
45901286381489102123928045143545363825896493661512343588285577193538849140113408, 
20388030756116572483830651303038521933884396546604778248798522780314496625970511872, 
9300430522554150224388195525616475449502052958770053819564836091690119413977202032640, 
4354191750954319397667414296790147515077803767635020360259749575687840416478156251201536, 
2090756074899877642898309918101320125273305972701511377230244983217498609462633176739348480, 
1029009032574318054496577207678186293730702918478089669266821831208215718769766731768357978112, 
518796175927747889188278370702926402930797228614664120266165543507530992143157293998098526240768, 
267787321555519302173838344922570347933552210416155801768898367127369898497683363641950918326353920, 
141437359844795833362035214615739001232373477255848353776561760411079969134085413844821917546624057344, 
7640027517512974675694661343542091996795697417095565061502551475024646623270914978931611057826362818560, 
42185964133777341424156760301379882770344603334144289962496852096171424293205880926443972920334441689120768, 
23800065397316882759419166108144546839122055076014586521964005822079335618150704308522420298508060790769057792, 
13712887521411367094202158727280191448080256805704479688487667051318929772786953446277852713340995121885132881920, 
8065510268998820905901292409919350737061424963151683486309900698746094481289307395433612592633758921625953502232576, 
4840677450151433680250195661824338461381663003571580539754789185952788581750863132604795340851589452487760614627737600, 
2963317281540115292045521676862306912140758023532048762045534591674378713668619746508468977085621388332515343409403133952, 
1849613414135847691339151546710909244375816699636369871892548083280151407341720811587075540416876311622548301391388840296448, 
1176668243022242383912657209005885683955706341319225635692437407632893779212983309862509941416704410059103966311324699160739840, 
762680779727139736326066499802858701401690297378418939874863835339109425282006090638557846196389480359954605386288675050911432704, 
503498748126644672637434282162877390350350723967301615137336299438651839001837447985533054583172894522676540991244771250509226967040, 
338436578988434659662824357061431526489992675819333068293555977972332016064866349728429731158666180741038950461919750611947902602313728, 
231548018885375744702052527738185732141654930242956091096917945271211105298014792683316286880750149336846227241626111322494923431856832512, 
161196679787384176733149446931196395627664670599492482039376942402207719801281820204156633517816509215410934678425356171527452665274223820800, 
114154571955696471464944650625560154020779302066209346102628311538305068529732694450079527852466017042132689607139664050577490887979109571362816, 
82210635409675945555968126384035054462436417248142668291737109540667914267783693822481758849797670251441385829301969159156376733664791798239723520, 
60192111977661387116487391760489978205293992500492510729776084837776586462378291266779557180449895478134234615181112463516638222930961047679183880192, 
44793125430170871831915559517476164131492072536105197673821582520888823149378653880517978280352097146843049285537581117032114228575609453656294532579328, 
33871187031318364439704840406573801820661873880350591497761068172481510150824521998371205804150922129843590173427924144646681453219250048056166243798876160, 
26018805160107565761287802623866916747277150125393875735582749519028473565196353362445792358807793264154673163501194553471631466693641714917203680937707044864


==> anc/phidot_squared_connected_moments.txt <==
0, 
0, 
9/2, 
1890, 
2551500, 
8552628000, 
60498106200000, 
798894470052000000, 
17861570317304280000000, 
626126536455605136000000000, 
32427170324408615876064000000000, 
2369557217672875825823088000000000000, 
235607672434114992000203559072000000000000, 
30959639303691247295097351330120960000000000000, 
5248730612148515933562036923521932633600000000000000, 
1125174636869492940278698387378623171900672000000000000000, 
299811496732463433066616138991343489088918617600000000000000000, 
97840714283064580942221288923340632917332878026752000000000000000000, 
38604503203469292544270684092774235777354039025664307200000000000000000000, 
18208760545539965343362908773518790559755347171122220434636800000000000000000000,
10164391278260555813163349915801707861699966937681415610661294080000000000000000000000, 
6654917779263789835145712410212029594781715600422286026223090744524800000000000000000000000, 
506946074055215775210096543572600607168883999346556\3575120886961456816128000000000000000000000000, 
4460403002310811359382452226597480309108503227029078154001365178188137322741760000000000000000000000000, 
4503046672063935955498428612101981911163173535012385027463367382267158191462096896000000000000000000000000000, 
5184874458319583994064474270036126455277573459449186914493407060651615488913957257347072000000000000000000000000000, 
6771261786616639010020053482484354471768631651608814547945778126271012343776711719433764864000000000000000000000000000000, 
9979172148519483720788158036737287626204949584205411333066534497789455589067886338467208274247680000000000000000000000000000000, 
16518789393929798337216004858110192528704535825441851247567619243822464459150417363653592578204899737600000000000000000000000000000000, 
30580034828673664072827002348371590897523198475467490759636548966233382864420546666368846600762991938109440000000000000000000000000000000000, 
63056032041482443856562634169487711723586961872928127156111975535586046317742638340841641898926893530232554782720000000000000000000000000000000000, 
144284099707525702114774744386824475711596521067008012785836536753353531923260146505046743679628915340591098824491008000000000000000000000000000000000000,
365087473056255336490977467930033147835354208519704815441192647072448920008269254600962412749235870687374425700092522004480000000000000000000000000000000000000, 
1018225542525388609759500591456981109649099567875170406879266464774994276464657861925860091733847326426304311752205498143945523200000000000000000000000000000000000000, 
3120547776677290923041515769591747451038367262688771122734369770293721018898985223996455532677969896291891295356111805312628277903360000000000000000000000000000000000000000,
10478755883535591847193412169327574918318967020846129577579980603477227402263845304794284231367478445677653613930661152169596095218801704960000000000000000000000000000000000000000, 
38450920462892905834132420063818557029276211312346487361007060281006015757066659668039417146744575039690057294604766985049978385761965388595200000000000000000000000000000000000000000000, 
153785524594255285792007924636651231372580784433797751873983215857718532989827000275605538213956312485834370703656012676256358949188070415781341429760000000000000000000000000000000000000000000,
668792298336427116536220478303387065547542236548974012284072275762105165686610943381696616488566295129667501666698534852501649602039621663006628063372902400000000000000000000000000000000000000000000, 
3155341117167080635885245958628189732642134557378343619276857687484165060953185780956313257359286356153912258374169289547385523320501059122012290115765998190592000000000000000000000000000000000000000000000, 
16115546858712568699141145652590914065713563382889791804628690839974156303738858680782831391816872305591319312799219611617123687648356106952797110798444010930427658240000000000000000000000000000000000000000000000, 
88920133542537888144843270168356772512611936560505831888400645457672022161199671488710998967038726424018436911161401822702692033148146409614115369246058530737675290279936000000000000000000000000000000000000000000000000, 
529015908332109721030827333973685656370867469607364547322492099255827643189603514652286460162716855360386090809706122088150878509816523113446443681293690246805293579515702804480000000000000000000000000000000000000000000000000, 
3387267309307175691054963453477641830151895535198597916940938520549018230978252541172557291833338970910002121024364703316713369665933171250181320449162900964000289563504600573961830400000000000000000000000000000000000000000000000000, 
23301249483192538432964719197675313858637165914926849173926741027040862885434564527251469418108916969227600172588726661345042143127854667433768666357646398096604252479926316116705365983232000000000000000000000000000000000000000000000000000,
171921618483120083060437903305963156054360903435027847829839759621490186740410425197946153253143069874454886081763306367040002150468504957812515722059617046013028077791100836328379034181891522560000000000000000000000000000000000000000000000000000,
1358341805605371879649790999165339305019417474548735900306775508301755590408087419277333330406413110579099711071035541765762809820464510293481508439613279964305619165610180135849702656943205545672704000000000000000000000000000000000000000000000000000000, 
11474973159332790825290384246180999507687447735397705957451378812597808480673557873562822980306872981955319961615675841846585756657070146829194744504397100582349318183131002212329277851683748856985718620160000000000000000000000000000000000000000000000000000000, 
103496108833221708935612497809715507998412371436471002838165616043622226675425079254874456652248408228434870617039126375353645938508748009660367465425514401360253839602881509657445261781953564894068653882238566400000000000000000000000000000000000000000000000000000000, 
995219542888670778499296818997059564801241894483849888235998530876082791236188918076883378226910591802567198093499660995965565363293900662350956221856389827062496377565593350456430692207358108440089107333079818567680000000000000000000000000000000000000000000000000000000000, 
10189538098942938396257723865715792676407187234881529301963491092758875524506718196310230911462500150723789221266552682701411830649669055301146943892239565721978129245792068232835435518198954513356522926684390014531110174720000000000000000000000000000000000000000000000000000000000, 
110936092306418601935930074287562087378128266634996947545833873129343027799759442101227730386362542496048421269431433433908013489262417619742125588114605597658464091981726333170668549884561810670045076295469170767092735436390400000000000000000000000000000000000000000000000000000000000000, 
1282739397069333601816250047271877025331499019772443806652145862405627189117156427958196209194501252027398527110845743328150132007162761195164480919037789022319271390691479172292170560091314200515530306149211825060779934983830844211200000000000000000000000000000000000000000000000000000000000000, 
15733912278782181741992279848514778374381868728966128653730886051648911846239581224247952044522591626593599025516194429801665290368700664876284998472718656373310806096538838149671495221587680621002361406048333438258585941142109410562146304000000000000000000000000000000000000000000000000000000000000000, 
204490489141884461444695116568722869264029106241925220616679066614163052641096142421436541327325152838457313391746474476948149018486677849662689643688294971063069435710281850180811504850634728957239707021463313806848105520570723651925743081881600000000000000000000000000000000000000000000000000000000000000000, 
2813012801910475240349143972431507613202520516781756191574870471333445010787012342280713710646649204093173751391869890270140123998591539127237601457633533049278781907014392369495606290805231166393572399082538901170993323504079534953474478566751915212800000000000000000000000000000000000000000000000000000000000000000, 
40914222497197509130124048053696689653393106530645294163182226865180095071198675446162763314459206753491469658313773594430385633915963939309398716633185302873069506656934374177037060018215645673787005091631884563024143882710191396741063771046689874085150720000000000000000000000000000000000000000000000000000000000000000000, 
628549386953902127234263235547527636723745778419754346262094735367712613369538573593613684823824534914032717606192071491491270528870927602089658775302038821120095320211989929812331974510322982834706804228382421217014246348989091482737582162093176656308787688243200000000000000000000000000000000000000000000000000000000000000000000,
10189229706121490864743627317572459091706271558929866718557024887055130398048507215470739151946157253153348115948103492752459941676850387528682055003286521846317973507462188819342243264082783394961053491766596817596982750422132269428030113341995890340414988062375804928000000000000000000000000000000000000000000000000000000000000000000000, 
174128338113461340816595931429634143411511986704821021043580244628984239543823314068481456228614019377872662920186456697143209353995819760572296934495737944378927687615091227998311967803796799730290443680486233623801306772490741579995950012774720858583652547275168260135321600000000000000000000000000000000000000000000000000000000000000000000000, 
3134203809981547233133686331515276901837827713239888505084778994215460997898993965969193506937567460867926402195056241062456618120400098814546917018611324932640264627726119900965366407934664635806611763278657125510381573356723589498754924457840211476691369112950581051134065403494400000000000000000000000000000000000000000000000000000000000000000000000, 
59365166875310310572244891692252479815592501154662446427119509001353515736894545886230277580660210680659429449989591438383928776621429168259050577779439070154257060032713764616911188759197386215749996640141067922833501149811189826408155638273390384963708183435182803885387803843887104000000000000000000000000000000000000000000000000000000000000000000000000000, 
1182259028516111811931772952672728059628254429064568510073666563734596593589340160630696131026982387093165243639886215067812682872155567464851601291842061661470904503193505340752317765845793473006818415597655395879465070208152245388447624317384545854809435366937587085620029539659549190914048000000000000000000000000000000000000000000000000000000000000000000000000000,
24735007977035988560625756505259141211955670342326077994913286654298724928606762655132528845453419209093943601204867364355940170981238473031280521902843810300225005269340955335843558267828624845197766349105831838814327790400432806201528302674285575084924660824733324975313011031508110302158463696896000000000000000000000000000000000000000000000000000000000000000000000000000, 
543229697136356017276608230200143719989779062367719648254929054719423029609361213799977679108648746454316265724238497452606580869567117160080805194888016204110170464447275962887100914922271598350401513924450120992349046509260168177123939875264164861858221946804389556708923356767035621430617838916877680640000000000000000000000000000000000000000000000000000000000000000000000000000, 
12513868310871333147026229298268282387685523152568489071132276663237116071674587300911012612051566845291287564387596541162050333799138822432735188776712071649179322626047240564434593405094479259653360532543457101608405575314822713439633863678843369864972729268647900407801329864665260507603725457154010990300364800000000000000000000000000000000000000000000000000000000000000000000000000000



==> anc/phidot_squared_moments.txt <==
1,
0,
9/2,
1890,
10206243/4,
8552713050,
483986513188935/8,
1597790894122179225/2,
285785265170343817804905/16,
626126678230859147130801075,
1037669573254376392381318230541305/32,
18956459032968446074426337395311772125/8,
15078891670719360916372022740821090346299195/64,
247677121234846744815151334298654278501828441175/8,
671837530925811471604067472030741119145474911897065815/128,
36005588854716815307219911444917926645436579597279546990125/32,
76751743897792455231482006898883230678211777652687935509682955025/256,
782725719828961244245997974955511697810140150672343380089851450399875/8,
19765505746774224244645108281226120956260332411493391080907339009240388998825/512,
2330721359537816055511655260142488167373268768611380800834255416560219981991727625/128,
10408336702957654343205065182056341470357024969411172744200546521275742855253145510109075/1024,
851829477960916399125990989884544099368049790163178743237656670700642985016264881426088250625/128,
10382255618399815749743936410506088669790384070825656030680432334928652238982490757595894201293915175/2048,
2283726341080002862398738473590486953602094818668572866549988904916092662002558162803775526368437624274625/512,
18444479194668835650325834797768130359195689112863018269977733541810189076629948024545262468581538086732369791225/4096,
1327327862877026464406105386319961702378159300141753374998289922466413279400332837750984870267839347169011247103965625/256,
55470176610094780117913125529420177310183654432246993800262707886085992334759899275593912870795406649626414567487881116025625/8192,
20437344576991416851168356094199897085227991978094088457391767431061254867568640439532420286259757586811144255050248516716596803125/2048,
270643845619385247951831944629412266767431146063564860927996881560847739858165056815046129915280121195993267094721038840453175929049976875/16384,
62627911366559115779000164159972632912933827199518191561619623226465487154419357153510936941355094432842457736109106559389191095666902312696875/2048,
2066220058997392285622991765051716859491237215054839885734742157443644739829450814470313961128363501591427936456505913350630386911249256017653255464375/32768,
1181975345329402449531334246383603821425977099298026068036658458070130024112647855360539894326983625540439296315739155622055277253129992420535559899687703125/8192,
23926372643457243724281592244362427000261266319412226579896155573422686321123149040965302935033689438293514371843778036448269228026326874459453036953985248223310625/65536,
1042662955897713747414517319491475845919007728045083013481580165575317267939096545662814626285866201377808311907306984243721608206042984954245375916351869563621263771875/1024,
409016438305665004728657618211897416082614224169776257703770653538785803307586217000794528964470335025205626743638146198826423170102541189193054631408206672870351030457343255625/131072,
343367872881178258377504758703314060105607879740860349703008512774337457202712134572920778932557825931487418969655122350569918312696452279584834489218274192222237377454241124378390625/32768,
10079678096147337621749376724770299571356644528282304612779491059913889662765389441320032436299983687439369206645716006691032544682668739879131175057916906048684847068323522444932575224271875/262144,
5039244070935138019780359415963875699426196692173058967430354027753004727440437237617528025344629992274299458049072346055796946266169296344083934159094282965940705207356858027565762607815223703125/32768,
350639776574070728578559447582033656808928806189363109852957976139705694255220682367676204794371743611078601005439372450150126923823287665274759257119761081448270380020439797988062411038007074808315034375/524288,
413576870976624372478804336131764965236630337719133177238410666852837297397754436004279759881763452065583398974535340722611497975820386442152509259194268446422797198420737068426561163559186015975630503531515625/131072,
16898375665385902293785880584412914820582150882764764510755988591415615822695457637700527232023063955505514456959190510145743036318672914584466020589104962728419260010416977453136810919943576272720040563340180610815625/1048576,
5827469872607698044855683144725318908323302389911855055147938015057878354758525665256737177064644051018904033156208002740426404489041090087580488118949953616222306439152972393528338835959402003718273652581542221126452109375/65536,
1109426770321590056990617733866172483668666540670433275575277204320700993110877704581453923372846081045509600222920308552328854220617791520081118676049604784059229485782434934691315534435308412048296026112327237914589006943165965625/2097152,
1775903603251677516141592361796601860227190968115357800564485258056720144121899182667080062284076096995179461678459274349849838212449475005898173583673065579070662188799672883603347394904952669185975690520156085101868901225973292793578125/524288,
97732523921807415351081594445147593364820889139843572039896274682664484247375817655565610511647463828623267883645170329033387503597713729857968097724581694688485477453167544150540023443868196231104232763327740755680356085224819427669412322446875/4194304,
90136441519197168928646295838150597619809973171139098299096832710407927373010037769185832844875026106818013955736430851502806916245927882066572024598231972009843573747064288439161636964278596478469687442750815314692587160234685181955948225583067109375/524288,
11394596938146862925900995812178056608328113760271269600889018171711978735126491652486629186735423669216331364622068571721783072153325063069610328703532106915983204656078439665012843323346044466989554065848499877996588949246086910766411273350817322004628484375/8388608,
24064762912796456643930547994674978987296490177868268149627209174431659725710692843378321350526612040355815913014740208574701215607240038974659399402230471272225855387024449377415886727830152773427787106812672279576226264672662455251446695208010690844191638731328125/2097152,
1736376573170241018051163761138471284775408207416672634134228493750406675907191899289132667025530966595304832362767657089504762272648116331658290701782991776609134698997417574091372720634068304975830363393939102651804433612873969654179498920151367051985076740242581967640625/16777216,
521781663733877953839100212712952840555749670397182648530901494871819548664243050846722662152532828225658793584393090158850408611089818870122349785546197818878358536208837387261423586587982383591677616102739707183643808499221029437042625316917500770747445681749511846140111015625/524288,
341904163271547940184852337327800247524892599535135600024688743604927275127902901887710282872194546048983722614897626715343272054844853623350785326338394562483843910227633332580978905806065044604905579592754296511883474996746953420296461621963705824466914865879096501461514909505779515625/33554432,
930599391458295325124880151357287479277527269509941252219687780382838530665146635491771977288294655429182202744200356990162454886890161224597263687557030325595322495301906216103304280044026335748604659261002178386780016382753877605892964034357100075574588873837852349056194146511672208384765625/8388608,
86083183749450986024341850959473143774405653927508818747826205761998388376831173568245193460547146991971018480631538769422247529928986761111866768921626500592117194940731461865230679669756416138959836214602345511282185762702174144433190213137034406884359221787486520555426813534025714420733255766421875/67108864,
131985622418864877567259940476547117935842853419917115544694702933370438311048569482688302353046093831193730072625221202297519860917070508724564900805947750322487176903677621430730536658161472823929537985352926870005521872403187537918640552905947267116612305175973945636341927870446008360722706211406638515625/8388608,
27446248851341766501718039080081708686597980131633676008019477515258751231770041286366104937273493922077654869919435854383346596695771909947743832021826251498491211294494084887689251102504698430473567221544905316809664579878190578788766356095430918927927005011895424362281554054137104725734269130362199576113145734375/134217728,
94389046780364624657374637016805507259217953845714946339514860856992689998568832788106839499166762576307570887558200736328486201241080708770597226640220058966607934214675326988154335264581875742334614209784731039128387408136199983040317284458106424823541469687029096186060147778222794612133877644436226833943848941919140625/33554432,
10982827973301298692782442971387694660985502409817140179417628248972992630537506942917186441560807838290175878932135871979844975103962632415792056606407977982369953691247663561690164847189389794561699382285092226878112984132512578985261099919277121965018763199363866580810676012503577439224560569498898927018830433907417859982265625/268435456,
10545308831932339092271915803462616823739164606499025486841277909611034789869556160818258872729506383802454335769899249651672774601750548632587594823026731101862795488805712157786020601575008848351138894881626121692907313352113207827434976987595645475002071345940993100593491325820108919103045646215369833904027180398148402021591589453125/16777216,
5470301045066416507333522843731061033872279047766478293986178010514211308368984722706835193162379220543762674147305070236343076894287188555655946708247291471658360643033644889536548625879277621648776199927820151776832545196231171449831976103107904784556597171423675048189439639412070335136858590704071159688821332261951740775984565165996027265625/536870912,
23371109922654474066171125339586513268168045648236097322417049463263806954741606178033513532746206036132818931877008009616151750454931594351196175232876985381066286719419483299090868415640327639749483644222406245224412618724569767024146651962965761528721965485173815169911843617962758293355355026442860803196294967953539356304671764242085589250551953125/134217728,
3365325715804521532577085205760602514721038676587040196464814254075549409434632800418813178203034927417020281172964321219179755155989475188790058652175286802293940165697405984934513472532359993126706900213222029878989434031852971665466622413739728678136216438007815945722514387795126256546645354837204754711064166924210499053967066712559516285846874439321796875/1073741824,
7967857820537563406775490510825927482634708980073669423208592709564696341775970661420016495973638874062794654386331310441692885136012723032967488732725020063000289082133033542331234117504800723561280229619843674923608706822377937090609408120489758495249282124503365679900618204314868732769819858243946363079129467898820786935746160710865407679476851252224782419921875/134217728,
2538881931496017059235336307072074961920596197626927093664553728164116468799827180568623000529127479907372174351060246324365017875257574968463626071464344693507412552340303925401076316038590286748659977154402096421960845503275914233564125101714548423485458973327641168220622600751193568224209709116762594684724409688056795220867001316200875450019448508537876357596602353984375/2147483648,
13279506291238814741820851491918149571784930094669767855747851741380834988539083968260509553235612843863546473853006528206789115297904949081230940123904026357823999920599487270673286272301212404724678305195907734332361787781411790406126556336869905836323853812969873537004488716100462849348201454660273241021035057387230842780340921531372222357369690673168879557434332237889726953125/536870912,
2333153783462719520168958001439592669816592321967086378141706425828629277845045117254819154726462425629930964457795783959826427433990143457610954559672964978454322344085379634438528334130751691016680059427338839123200046533972274346517069451401755868576780580323251360227527545522994893590580752903967012536540273633394085014983652182416990428951442163251302051034140166803502463512677890625/4294967296,
419895743301858798427318517623770766961918135544248992233388114873201546229961870727656716681728770281407103742107090754055847683062418883450483770780019286875138568665303729439377178066999814684984579572552721441747617255897928919759774336257781230393741742776300287263398413727661253468832751406925443591523789369751851913779785874814610533656455604915441600938316249499245099981241864701171875/33554432


==> anc/rhoEM_moments.txt <==
1,
0,
3,
420,
189027,
211188600,
497937069405,
2191770458784900,
16334360176331114505,
190863401039466612080400,
3294944201918722364128759635,
80257351906468661624951597356500,
2660025086051508881853608873084732955,
116512065902629674817445749181252314516200,
6584275835454792864707952673835883374507815245,
470492167485068097363925292975015304024703997980500,
41788759790859932951566398172114520948950712600695331025,
4545791929489735893689014074180177148752106169274227325012000,
597869842438777278356521959357040788773622944538478453734123442275,
93999989766340463190722019839553695183436873806623160903096619201514500,
17490714036706044466326375809186680906036443006939471170600654720763263574675,
3817223617950336308438139703373258622729356352170775836104982880994200263117415000,
969271439671083918217130884454743429396603721383537465944879319968547035102744700854525,
284273577983198243767027777776832688648733693659245699859968348959419264485187296428135358500,
95663791388878329648363491732375601550772404541311809409170730461040757715834189765656151008187225,
36716234138855318826330144477115617274025435389647732225602431328836604598517568387736418326169485150000,
15983365646128384053876240063027807850316671749857508531083374660200906858114989404746154977325102211502541875,
7851848108259390064179306003306973464582484655648765710893951964602844194048293108023704354340996033685370727912500,
4332457750557367449240304154520569601452114642713158336782515091129664467384288529940625377324403847112809949017079516875,
2673454768499797690580716009770782340379187535430441686227153690916078830187158263899079626404229405705097453247481328927725000,
1837554583175661006713493025618065389633479580572854504922846921012189086573172089526603731856932620841370765861541233103773233718125,
1401557207679803622060138737718602433789920408851150923677711359101416456694461297633069955013328461619604629984589142387498195421953312500,
1182137602489839863799377553161492869969945538539307455311137481891982826064497156794390631018121886380505430832902743865773380266607157918910625,
1098990233039102726385336475603417870057554582399032171629245412759542281184873754313257234161022544843753405584528334881759328594947495654995877800000,
1122688894951416241316299998705579063748772190647505510711604205425977962774584547272854980243856958248118123777873840752155819504784731123427145529562151875,
1256657880045775741254452496544650071704020831043746732192301009664976114846815700146664566077659155884030073704322801748493119001355677567746480707644436897062500,
1537067081976844949641715232131595671593689125077551361400086051782356077936158889967027582269875945129898389856300126054896220772344117776706511136651290037497924071875,
2049180831528826013717326795496098082139619831134662606286873383511839893340665757253182006172748781928042506430484485593979412746427763346927011981334514013698985889493875000,
2970536100969010283243903158907819103156968946726572381394689378149466176177705214601020954008860621936594476887167864726495334961319232034170408192407826432072912558429183138228125,
4671632095465412366229869001873633468825562132125698312105209238790990785502317575973896305790158509271136074859022398048480979453226142067566791961361115460639626867292911235591338562500,
7953277013791775984468405482944979426724479346971414215360413024314704968050385503935308472042370253292194584875908035750275428856360811435370913189369831390992035374913885360704282249803315625,
14627830303758953689253309367884899869776559772984069943401220511447939942547342733251562901504481577768942277488933430957528408352187482113873244034463813969474551620873535775889651933504721411250000,
29008634400999305867817190866472174927417707818852693821677558857097211525070789681452959696146675055175839444682169583231983049005986109504400658783940058751665690393632201997081465618009317173021795321875,
61913701421719228521283995025316004815611295469661208024731185351415593897583870499439722383429505654970248960211322911907092242986909947918131810303311261400607161419088996495525787706035420638558720973563812500,
141969565378406255510450480477027865652466133678269487470457612040251316285828754933863323586674315432875814447773594890601239065946716688680584698319314745336971154250015001176907005071202236435141595023352860987146875,
349160638667392633468434065303489207810666048623321296579838227096779081620285307070896389034543212172340136445346454873470882719201644620859443029542987247910012703557024276834234273856060128065317114833689957792456885625000,
919565354909891464962013363431820362280026904734360593012070999362134469292176016117139663509442448756218752820784446970313289735632569486013333220906703129248428637461068192338305958054958783289418779441538649371005017960033578125,
2589428699476212252650431118370881194522910431520122919278754511170691311735423520583059340860031153972128011182835733615895241132384852971608551366115545976836621159083279640634991151498867810401728460163374672178642875901571972587812500,
7784935986794639601337842542548563479708160923237319030833903824293395764676201134199332442000557906747186936208989495441931944936112893833765788314980960091366688169208396513530012426468764643554730521515586907184352327596761021784178212640625,
24953338894507194886114596531158339546741587086955901742926400171088015582182186016951229756150855574603700662543456906463922035668730945241605387533640956541080741140215800359937756575218792635050898217790662333340968864019625970803792781756117500000,
85161443077416791824763782992445191976315895834782514387037898794029004740968194089900406061334215436272338700709043220453527222905246026379399501372381334420893438862037668232363867164397130320532157000485282305956155477402024320202780487297950782483171875,
309058095280025345150996237473847104373633372944572287618519459003027970823371121347966204151773920340985425428853504002959244520178225064288801042448605915882146573195386454606366073025010550406525616475787917018516864713610484611845563327584534711505933726562500,
1191199324905557262983604340455944184510209205339802870822257115530992505408816193755502456197107407887702192318626477615755816859570618209150353084767578989988285380254144966846657777281471535971637194559975431389103859956652731448683260747199177494925124825068128421875,
4870364608486821957597194786691726952262836385474434441059559072848787434058512392227255529704455484454864286141721571431622140872468698766598011417743203113466811817049753389495955164876611371775322578909027006447739165485729286725901585213010391913058538087395798242549375000,
21099715981255720984974985968774830614900562830706284244082569203483858338552977536120140065813060880001534018079151910542559740761537938463850116762783779330145469990229990977408475440221341870156817271984052833521487356882939280815980599862383133752281081262933165564432439950328125,
96750662944344692748595417217092698802978131515844470136101570479388416712378260246335689666158321195768492935502360175031400916932586341760907226213458098794067857256015724322554887420992965031488148520966487745590553889162716924936135741448669972990475423441758052026112280190265989062500,
469067441108302716806329820647664174948002179217219053258621570933102206031763384047623597293290724636711380883891538884279451297469859260601284588513180580909505702402837214553963882728123715831815284514650815108243319775454946972814411496724854850727980741235906991715155802548371414594569765625,
2402033934649812212161452522770927824825592153413942643556029530270605067384656322196737878664913716263324460433304923489134318666847935900336003552708356795145220644546308019353805016386870662167251421166108633380983667184010150840772914146871625287465700377324328365725834255093480504189337942143750000,
12979555799278612864083755514360293669632583253242500926661965650568156384292202339522672530362564590597469844431524486554113188888426707471058330104959998377776770046327196819693678617863368401073605414892245300699755837891955487280060649233832302323703808449879828706576728923606394226336112917171924492421875,
73937826048921709847073539067127117247774370711976060480075576832814003296308609041435471402556407181848828547774429323242190583370635944398228447130436678101798824994632609006275509535352109501807718392710652241932360529103913916000460526764359522787191654587140612078906758266235819312332379223862461076924745312500,
443611914086499396958972850750493694349634962677395032360540151348723397792917525633004001078878467160101224661732699940972798064871286252852699578982928725649030953504325822131056911106795881457183937952130350871142024541320468111658708846231254716167737500394295920266390055303223891784066694374793185340233430337174296875,
2800827781043469536304195048213845774134745848480422876960924166585904922983927518724872312751178223081826977599458181866527858625970650042139775501818104562840870339189904702659558855394734680741057274792807158564770032476877767686378853346648071774206200719314538290769289078638950800648534214865956005904929834598329892453125000,
18592855629635892697759451263467214652923596740771986619732081537332813053924014364356419964882363782349288751248913850208954436685940910708601419453223683050946223488002869027266492401545198934904287082247784135074286816549356063934358212482526479714426339201335837036985412151851587767632924180113698913633510952896208098062928990078125,
129665445901507433875563169106230308552617821937301151366066139815741131417688161467638783439893733372654494728769669684403062991150174060003284335332338469919461126993540512991230114120787154033627956568753844436613635644801137524929043779518826519360125277193666189984782914467442386790630937210560882185103941611719557947207695766844470312500,
949236549953151299579261810305030681063073226675440655039466790576064494610369200743956652963519405946016212168683573019208194447036476948999338864180303456458795977135685491276310343602988598968215926103642772215509522106560700724312756133253237728464966736144472013359702321398355194310341154896461713721701934357166003881450035099853038378577890625,
7288887950781089715530165401941100735720565603011360396514966925765636660088881775609130359595622870713105921095098827685911089590933702575857793925180074186031597213150007839773501241683925952879811798639130407200087787308604976544014721801813344137498721096284448407276002185030047890113471547329146412046410448167370342776302438298275793251570387250000000


==> anc/rhoS_moments.txt <==
1,
0,
3/2,
525/2,
661527/4,
541146375/2,
7593418980405/8,
49999477041509625/8,
1116859308884880443505/16,
4892360581460521854428625/4,
1013400714530243197186648429635/32,
37024961876860947338424507075590625/32,
3681390868875708580163310443682822040455/64,
120936323006368018521613579942236073890595125/32,
41005734647195379691165225449315025633471602280245/128,
4395214421308501324616534181317058883537941999585373125/128,
1171138755639011705566051744529782942057225743275224704461025/256,
23886893916457151833605143056179036726225811265482833555355880625/32,
75399421444539910271395898891424334678056533581726603244775732743662275/512,
17781992864791752815244363672625935012631685860666444749964479404993094163125/512,
9926163409427038307862425751334409892769594947936883820187773140359070146533837175/1024,
1624735792047087168476499479793586357832532907568836637886050134686984439929987589171875/512,
2475322634367333021724250550927743903812592724916707305568460950961509480880603890250966929525/2048,
1088965579246424390015187891554597860833480427354636597698306138143016847262124441397953645535460625/2048,
1099376630990081481315638295054720512856535914565862501992517610681798078405046026957612148688261187462225/4096,
158229811596416646168933109768197894259544428053125941731873219439890504031535454700493651274575078654796421875/1024,
826570043387467039987577520560900044026169639765948971371649451662974470355624874779932604028358629095866825517791875/8192,
609080331998939576846478610144541285715781190980112925083853241301640956498074356566908784693054540533790777765274242015625/8192,
1008226892659002932729954494312472151182344586493080674970647090561986294141365197089182341120878912134840766884403281898656454375/16384,
466614301346382955588616647217899783217695577049635509307780889848971888551317410953123570079972406213570733267096340514300740878140625/8192,
1924317385396819548654106332041859874735154002198729636715010709011070048340009269468885840866069171947458306392909890872663799912161726843125/32768,
2201600643814109348224359523672557741455059343143502722727318443178557893212420745795512938081341219826316105355272569645947064624924232876548828125/32768,
5570792743594830172344536300245726472524639668229145738510897703336605580172274547563024448295784188403282346960550686400626451116636097390560601071410625/65536,
485527774325946332802499944103146037699822284565169177301539873173871670577009265712704362661333969778774250863708018335865566666032590050795246432996197640625/4096,
23807890151275610835657637973305821067676931126208319076113578410269035033161435461317759027270906156050429610645921826037424606112964633358897364470050915673917151875/131072,
39973281429960997688481946290295820513000007098213278503085947520959061219079323120014492237664323632989282198403746127044147239392935651142105040761849848097671614418828125/131072,
146678621195617301394437012878675680618405132721548463262086985117430546558271186573764652243306849300186650693510309758660154800338873282280975213679151936125857978725947361884375/262144,
146661305080584995891026410308118366597303657559842735105896928127874936456747894726048414948892997247206694425828711321952827012321004609766603306621230613651836237145259036203872109375/131072,
1275620076177214340176984933745458743660022686443944329176130777778055339220747457290920624725593147066251221453448566532039172608661715965121600076666051462056939919595834760225114059967603125/524288,
3009167783595610926818271520543883119177978009923247901246569245949079943551683819384567613075615390361353216538122206937907316369025211855713719836976259796191548717246453248800576039263946388515625/524288,
15368983136983601341573671070035274659255903377610284085710526298819944274631915371490876642909810170806493470570360631659196843816163547939702437821408705624969689352775319103627546417218642720864156440625/1048576,
10600105948218963086072941887084630836578013137938700813771383628911621245272778724928079328005016057471974213485988181479294292261711030209193465090096395181682223656346782571306567010622405414309656146970703125/262144,
252254442413062526849943957282403247350497509374611894732760672026616448711560476270529176050109896220480862380117437339248594932336532403873161445369568890762248909980017582026300220902819833618550971319621932164071875/2097152,
807587459037152209942705113954249002348896680715390611479458969761942617078482456997467968485821801837323980832582934971642106173988051249360343525632226034180828250406214515902022027392763292334748511074504186544199651640625/2097152,
5555450793790271670796156342293887447185661564010132658886206634123631995674107651243084820731461538805571975740078856589365394801370809428240022560236252386329948587664458842250771389850057792410877390171090215697310245147716834375/4194304,
10247327000096812859319759183095866116023022818391347201859427275012536758992661215560228470289071396655989647460495183391278176570198442273611200015494257147249335288520148189638883859055350750517744897297475122361304406146508682105078125/2097152,
161926961630604368179392901376354785649716214688613718134924548536945715954005146846599245084253556875931978474902767038880071393592385809055726154070639051884968913022459380589026011645189320798622418153001923767538976112761723389165709249203125/8388608,
683961699035684436026439223894826990592566265459931867951710346958747744788772407337142849973670634721512950864805771017114320374656763716221519848985147051335681448108491838583053042910758928675943112648121457359537988654869116029349677560211458203125/8388608,
6168848803187681602964998983512562943672228493660439323528308691118281821614537286715566176582785366253041577532253742630755920509415823681900375651083792503443395843218943826571721311134842835547216489524992275573148211060000618138339361392734197378731390625/16777216,
3707481708264689298995909647335285434677034622076171257414261309285683320140335709880927325573286753383379478362749700591427744464095190934513945243430275152716763609320025089612587481073570607842984652907965477415970964140849725187968595752250005106613367344921875/2097152,
303671899429086087257431132106489813590635885974390970294781664600932967924920591898413273599979943087069854566275526674064095336362477144213851401061778058106623423405861836024734171544153532848374155846323629496082618838538163172610121691954791083276223281528097795671875/33554432,
1653076593787022906517890503415373803474296075672303466534718161499564923676681823199655237933183771084746788825197490972430887890245054726420906571745351439009385113434870753150473575005875338256788851845549539386947948246766650941982221116819545728727070649760760221141064453125/33554432,
19114306526637790046209101776200842570467713087856397078210860826334365912218327051175537582699611124896614643522514102095126884598519841970141807272109482189192683194438173243200550873852844682232037376171022844731219373781639200022628480378970637972484957209026842689269012601604984375/67108864,
58613390772416827817122934068679179639238841038550513533287273297903805325504619465517774275632001042055217569130186174824161936815994117384657844641320578846452835338292112994158349197413154705278860665829843206185128784734987966582232271220171372084772588732769676667283128718385852023046875/33554432,
1523572870738087959184148437611446912717110958118794178538999674609731077399896547267959338870759300928017841936237377628526364483655044578580592145694634925592937033559142107386558335846254272516760813266901675656218886640142674831595752065348482768914492640147936868705854709085235327907726122203125/134217728,
10479289300928768403012533035052563588205729386114190022421060892666572089372814644376755358322568490771230421523794028261599341480946708781906882905203962203832902550040613906828842888570900107292059210175382103732867677490622498934944636002101389076674598892369140374792199732403160600614105301569337890625/134217728,
152417356144964391003050867585154338777254088706886277017738013176426390952712401478565058543412268429906454211735468245437987274981898024235842610270990295780745372514906165524123475993721037229615927630197013926110933053994108958215058974213424883664020365468932245614836861494883993729988169140085713466179140625/268435456,
292691116677993964143285897861785853448771409645858799043376565907168757342489678715925921971584874442761454351089615960316457920082661837936024100981570409095618500776862059009823992336676735140333502650189257173034927102989976601605842738219910353455609694378009043601568157581101883286644477301454722593302148708984375/67108864,
18978919287263342421782623814525039086367710795646516678011635912388070228991566606547658106380368775508762927563358252297659126226414147253086493989762155434691423822971153145947817825553380495290391909919296527870232574326010362033454878356254209445515983457458183251929385538720599456545110067148560606768344837896061398671875/536870912,
162169652171355509561191330717656947078345135494181811794386846671305273416244023470760576318432351545054859366095478260047858797463105236461384424135412014307159759364151823018182070877860859440653414579884120562862939645688982754627604976731609747992361871752072239798939437427456855965211996865107714544741219312976476389306197265625/536870912,
2918954761782476747739536278490860027055089933578747326592060413361609960333553913648908017011530073154885146446374813354682411044505818960762307559805915518089189222375095543773969646309998936655812167668049664255352037690666503092002647936489769647005960931898515944926991089563620970708725751884486588089324220714504629684972712360572734375/1073741824,
13822030014643215268522948874816752858419060396974168358105169945608170697314276685498456928871728044431615945907938686085335589987993191327476661928240275788165723043251489343414533107179275873589146320850349290899847087874241139680933167219594834882367482953256960108790237338793562356231872038738657480922450982006242067316707926989654651416015625/536870912,
550532261166575519860056309644020355974105993051715563744087684199584514003171931045027403500371215985949992102886195776563295081428461978196173141926392777875735372282950133130614321470450259376120311697344581182432721871972956915452700208600674908794743972781541301117914966260214428428943871730056146333664082044510330651900747080205855157055136568203125/2147483648,
5759067828238916404574440671779140959714101342406350441436070933477996774877305869395187016749205384662131666291639551018725602320737833829497626123074229205629309779683264011154815670815033006615261150452970575681015711260184530484924226972096320629296463413126386331570696154299458058382611125949507153063137873691088574894740083276218731726610701364129767578125/2147483648,
126480520039485260352071269885241417344378718234789722085359376904126910201775335252719994044255195742526204147805821296290369697876020289187708487938780183782773007878603923153874161933366120501431323130430872167375605888324968207633348735692699643820977713561121196915801433408816769866879951496345352314008190154382504267097449132842730707739604922830704629099202890625/4294967296,
45525187710809894631583210982741762432102080515499539911632824756775102738032676647109497981439539487698561379795148366382532401950349113605405571443710717074030509568488962818982688006253642081740985888633839695287822120959940753779329723623189311698223786789960761337771373776481317743671346271377941627359160473411594964086681129145084117720463436368744532871633293681640625/134217728

